On the Nuisance of Control Variables in Regression Analysis

Control variables are included in regression analyses to estimate the causal effect of a treatment on an outcome. In this paper, we argue that the estimated effect sizes of controls are unlikely to have a causal interpretation themselves, though. This is because even valid controls are possibly endogenous and represent a combination of several different causal mechanisms operating jointly on the outcome, which is hard to interpret theoretically. Therefore, we recommend refraining from interpreting marginal effects of controls and focusing on the main variables of interest, for which a plausible identification argument can be established. To prevent erroneous managerial or policy implications, coefficients of control variables should be clearly marked as not having a causal interpretation or omitted from regression tables altogether. Moreover, we advise against using control variable estimates for subsequent theory building and meta-analyses.

==> anc/Simulation_code.R <==
################################################################################
### Title: On the Nuisance of Control Variables in Regression Analysis
### Authors: Paul Hunermund & Beyers Louw
### Online Supplement 
################################################################################
library(simpleboot)

set.seed(12345)

# Set sample size
N <- 10000

####################
### Figure 1 (a) ###
####################

# Background factors
e_x <- rnorm(N)
e_y <- rnorm(N)
e_z1 <- rnorm(N)
e_z2 <- rnorm(N)

# Unobserved variables
u1 <- rnorm(N)

# Endogenous variables
z1 <- u1 + e_z1 
z2 <- u1 + e_z2
x <- z1 + e_x
y <- x + z2 + e_y

# Regression
reg1a <- lm(formula = y ~ x + z1)
reg2a <- lm(formula = y ~ x + z2)
reg3a <- lm(formula = y ~ x + z1 + z2)

# Bootstrap
boot1a <- simpleboot::lm.boot(reg1a, 1000)
boot2a <- simpleboot::lm.boot(reg2a, 1000)
boot3a <- simpleboot::lm.boot(reg3a, 1000)

# Results
summary(boot1a)
summary(boot2a)
summary(boot3a)

####################
### Figure 1 (b) ###
####################

# Background factors
e_x <- rnorm(N)
e_y <- rnorm(N)
e_z1 <- rnorm(N)

# Unobserved variables
u1 <- rnorm(N)

# Endogenous variables
z1 <- u1 + e_z1 
x <- z1 + e_x
y <- x + z1 + u1 + e_y

# Regression
reg1b <- lm(formula = y ~ x + z1)

# Bootstrap
boot1b <- simpleboot::lm.boot(reg1b, 1000)

# Results
summary(boot1b)

####################
### Figure 1 (c) ###
####################

# Background factors
e_x <- rnorm(N)
e_y <- rnorm(N)
e_z1 <- rnorm(N)

# Unobserved variables
u1 <- rnorm(N)

# Endogenous variables
z1 <- u1 + e_z1 
x <- z1 + u1 + e_x
y <- x + z1 + e_y

# Regression
reg1c <- lm(formula = y ~ x + z1)

# Bootstrap
boot1c <- simpleboot::lm.boot(reg1c, 1000)

# Results
summary(boot1c)

####################
### Figure 1 (d) ###
####################

# Background factors
e_x <- rnorm(N)
e_y <- rnorm(N)
e_z1 <- rnorm(N)
e_z2 <- rnorm(N)
e_z3 <- rnorm(N)
e_z4 <- rnorm(N)
e_z5 <- rnorm(N)

# Unobserved variables
u1 <- rnorm(N)
u2 <- rnorm(N)

# Endogenous variables
z1 <- u1 + e_z1 
z2 <- z1 + u1 + u2 + e_z2
z3 <- z2 + e_z3
z4 <- z2 + e_z4
z5 <- z2 + u2 + e_z5
x <- z1 + e_x
y <- x + z3 + z4 + z5 + e_y

# Regression
reg1d <- lm(formula = y ~ x + z1)
reg2d <- lm(formula = y ~ x + z3 + z4 + z5)
reg3d <- lm(formula = y ~ x + z1 + z2 + z3 + z4 + z5)

# Bootstrap
boot1d <- simpleboot::lm.boot(reg1d, 1000)
boot2d <- simpleboot::lm.boot(reg2d, 1000)
boot3d <- simpleboot::lm.boot(reg3d, 1000)

# Results
summary(boot1d)
summary(boot2d)
summary(boot3d)
